On the Continuity of Rotation Representations in Neural Networks

In neural networks, it is often desirable to work with various representations of the same space. For example, 3D rotations can be represented with quaternions or Euler angles. In this paper, we advance a definition of a continuous representation, which can be helpful for training deep neural networks. We relate this to topological concepts such as homeomorphism and embedding. We then investigate what are continuous and discontinuous representations for 2D, 3D, and n-dimensional rotations. We demonstrate that for 3D rotations, all representations are discontinuous in the real Euclidean spaces of four or fewer dimensions. Thus, widely used representations such as quaternions and Euler angles are discontinuous and difficult for neural networks to learn. We show that the 3D rotations have continuous representations in 5D and 6D, which are more suitable for learning. We also present continuous representations for the general case of the n-dimensional rotation group SO(n). While our main focus is on rotations, we also show that our constructions apply to other groups such as the orthogonal group and similarity transforms. We finally present empirical results, which show that our continuous rotation representations outperform discontinuous ones for several practical problems in graphics and vision, including a simple autoencoder sanity test, a rotation estimator for 3D point clouds, and an inverse kinematics solver for 3D human poses.

==> figs/reprs.py <==

"""
Rotation representations. Code by Connelly.
"""

import scipy
import scipy.stats
import numpy
import math
import pprint
import random
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import os

orig_quaternion = False

SO = scipy.stats.special_ortho_group.rvs
O = scipy.stats.ortho_group.rvs

def sim_origin(n):
	alpha = numpy.random.uniform(0.1, 2.0)
	return SO(n) * alpha

w_min = 1e100
Q_w_min = None
ans_mag_min = 1e100

eps = 1e-16

def so_to_lie_algebra(a):
	"""
	Convert SO(3) to Lie algebra so(3).
	"""
	a = numpy.array(a)
	assert a.shape == (3, 3)
	theta = numpy.arccos(numpy.clip((numpy.trace(a) - 1)/2, -1.0, 1.0))
	if abs(theta) > 1e-8:
		return theta / (2*numpy.sin(theta)) * (a - a.T)
	else:
		return (1.0 / (2)) * (a - a.T)
#	a = numpy.array(a)
#	A = (a - a.T) / 2.0
#	norm_A = numpy.sqrt(-numpy.trace(A@A)/2)
#	return numpy.arcsin(norm_A) / norm_A * A
#	return scipy.linalg.logm(a)

def lie_algebra_to_so(a):
	return scipy.linalg.expm(a)

def rp3_to_r6(a, normalize=True):
	"""
	A homeomorphism from RP^3 to S^5 in R^6, derived from Hopf 1940 paper Systeme symmetrischer Bilinearformen und euklidische Modelle der projektiven Räume, and from the square of the complex linear form (a + bx) where a and b are identified by the 4 coordinates in RP^3, which gives a quadratic complex form, whose coefficients we identify with the output space R^6.
	"""
	assert len(a) == 4
	"""
	r1**2*exp(i*2*theta1)
	r2**2*exp(i*2*theta2)
	r1*r2*exp(i*(theta1+theta2))
	"""
	return hat(numpy.array([a[0]**2-a[1]**2, 2*a[0]*a[1], a[2]**2-a[3]**2, 2*a[2]*a[3], 2*a[0]*a[2]-2*a[1]*a[3], 2*a[0]*a[3]+2*a[1]*a[2]]))
	#f = numpy.array([x[0]**2, 2*x[0]*x[1], 2*x[0]*x[2]+x[1]**2, 2*x[0]*x[3]+2*x[1]*x[2], 2*x[1]*x[3]+x[2]**2])
	#	2*x[2]*x[3], x[3]**2
	#return hat(f, 4) if normalize else f

def r6_to_rp3(b):
	"""
	An inverse of rp3_to_r6 when restricted to the range of that function, but also defined everywhere on R^6. This simply takes two complex square roots of (b[0]+1.0j*b[1]) and (b[2]+1.0j*b[3]). It does not project to S^5 before this process.
	"""
	assert len(b) == 6
	s1 = (b[0]**2+b[1]**2)**0.5
	s2 = (b[2]**2+b[3]**2)**0.5
	a = 1.0/2**0.5*numpy.array([(s1+b[0])**0.5, numpy.sign(b[1])*(s1-b[0])**0.5,
																(s2+b[2])**0.5, numpy.sign(b[3])*(s2-b[2])**0.5])
	if abs(b[4]) > abs(b[5]):
		#print('abs(b[4]) > abs(b[5]), existing sign:', numpy.sign(a[0]*a[2]-a[1]*a[3]), 'target sign:', numpy.sign(b[4]))
		if numpy.sign(a[0]*a[2]-a[1]*a[3]) != numpy.sign(b[4]):
			a[2:] *= -1
	else:
		#print('abs(b[4]) < abs(b[5]), existing sign:', numpy.sign(a[0]*a[3]+a[1]*a[2]), 'target sign:', numpy.sign(b[5]))
		if numpy.sign(a[0]*a[3]+a[1]*a[2]) != numpy.sign(b[5]):
			a[2:] *= -1
	return a

def stereographic_project(a, axis=None, normalize=True):
	"""
	Stereographically projects the result with respect to the given axis (by default the last), reducing dimension by one.
	"""
	a = numpy.asarray(a)
	if normalize:
		a = hat(a)
	assert len(a.shape) == 1, a.shape
	if axis is None:
		axis = len(a)-1
	return numpy.concatenate((a[:axis], a[axis+1:])) / (1.0-a[axis])			# Note that a[axis+1:] is the empty array if the default option (last axis) is used

def stereographic_unproject(a, axis=None, simplify_scale=False):
	"""
	Inverse of stereographic projection: increases dimension by one.
	"""
	a = numpy.asarray(a)
	assert len(a.shape) == 1, a.shape
	if axis is None:
		axis = len(a)
	s2 = (a**2).sum()
	ans = numpy.zeros(len(a)+1)
	if not simplify_scale:
		unproj = 2*a/(s2+1)
		ans[axis] = (s2-1)/(s2+1)
	else:
		s = s2**0.5
		unproj = a/s
		ans[axis] = (s2-1)/2/s
	ans[:axis] = unproj[:axis]
	ans[axis+1:] = unproj[axis:]																					# Note that this is a no-op if the default option (last axis) is used
	return ans

def r6_to_r5(a):
	return stereographic_project(a, axis=4)

def r5_to_r6(a):
	return stereographic_unproject(a, axis=4, simplify_scale=True)

def rp3_to_r5(a):
	return r6_to_r5(rp3_to_r6(a))

def r5_to_rp3(a):
	return r6_to_rp3(r5_to_r6(a))

proj_scale_five = numpy.array([numpy.sqrt(2)+1, 1.0, numpy.sqrt(2)+1, 1.0, 1.0])*0.0+1.0

def so_to_five(a):
	a = so_to_six(a).flatten()
	return stereographic_project(a) / proj_scale_five

def five_to_so(a):
	a = stereographic_unproject(a * proj_scale_five)
	return six_to_so(a.reshape((3,2)))

proj_scale = numpy.array([numpy.sqrt(2)+1, numpy.sqrt(2)+1, numpy.sqrt(2)])

def so_to_five2(a):
	a = so_to_six(a).T.flatten()
	proj = stereographic_project(a[2:], axis=0, normalize=True)
	proj /= proj_scale
	ans = numpy.concatenate(([a[0], a[1]], proj))
	return ans

def five2_to_so(a):
	assert len(a) == 5
	u = stereographic_unproject(a[2:] * proj_scale, axis=0)
	u /= numpy.linalg.norm(u[1:])
	xyz = numpy.array([a[0], a[1], u[0]])
	print('u:', u)
	print('xyz:', xyz)
	return gram_schmidt_3d(hstack_columns((xyz, u[1:])))

def five2b_to_so(a):
	assert len(a) == 5
	u = a[2:] * proj_scale
	u_norm = numpy.linalg.norm(u)
	v = numpy.concatenate(([(u_norm**2-1)/(2*u_norm)], u))
	#v = v / numpy.linalg.norm(v[1:])
	print('u:', u)
	print('v:', v)
	xyz = numpy.array([a[0], a[1], v[0]])
	print('xyz:', xyz)
	print(u.shape)
	print(xyz.shape)
	return gram_schmidt_3d(hstack_columns((xyz, v[1:])))

so_to_five3 = so_to_five2

def five3_to_so(a):
	assert len(a) == 5
	u = stereographic_unproject(a[2:] * proj_scale, axis=0)
	z = numpy.sqrt(max(1-a[0]**2-a[1]**2, 0.0))
	z = numpy.copysign(z, u[0])
	xyz = numpy.array([a[0], a[1], z])
	u = u[1:]
	u = hat(u)
	return gram_schmidt_3d(hstack_columns((xyz, u)))

quaternion_eps = 1e-12
"""
if unit_quaternion:
	def so_to_quaternion(Q):
		#global diff_max
		t = Q[0,0] + Q[1,1] + Q[2,2]
		r = (1+t)**0.5
		w = 0.5*r
		x = numpy.copysign(0.5*(1+Q[0,0]-Q[1,1]-Q[2,2])**0.5, Q[2,1]-Q[1,2])
		y = numpy.copysign(0.5*(1-Q[0,0]+Q[1,1]-Q[2,2])**0.5, Q[0,2]-Q[2,0])
		z = numpy.copysign(0.5*(1-Q[0,0]-Q[1,1]+Q[2,2])**0.5, Q[1,0]-Q[0,1])
		#x = (Q[2,1] - Q[1,2]) / (4*w)
		#y = (Q[0,2] - Q[2,0]) / (4*w)
		#z = (Q[1,0] - Q[0,1]) / (4*w)
		#diff_max = max(diff_max, abs(4*x*w - (Q[2,1] - Q[1,2])))
		#diff_max = max(diff_max, abs(4*y*w - (Q[0,2] - Q[2,0])))
		#diff_max = max(diff_max, abs(4*z*w - (Q[1,0] - Q[0,1])))
		#print(diff_max)
		ans = numpy.array([x, y, z, w])*w
		#ans = ans/numpy.linalg.norm(ans)
		#if ans[3] < 0:
		#	ans = -ans
		return ans
else:
"""
def so_to_quaternion(Q, unit_quaternion=False, simplify_quaternion=True):
	global w_min
	global ans_mag_min
	t = Q[0,0] + Q[1,1] + Q[2,2]   # Tr(R) = 2*cos(theta) + 1
	r = (1+t)#**0.5
	c = (t-1)/2.0											# cos(theta)
	#print('c:', c, 'abs(c+1):', abs(c+1), 'quaternion_eps:', quaternion_eps)
	if orig_quaternion:
		x = numpy.copysign(0.5*max(1+Q[0,0]-Q[1,1]-Q[2,2], 0.0)**0.5, Q[2,1]-Q[1,2])
		y = numpy.copysign(0.5*max(1-Q[0,0]+Q[1,1]-Q[2,2], 0.0)**0.5, Q[0,2]-Q[2,0])
		z = numpy.copysign(0.5*max(1-Q[0,0]-Q[1,1]+Q[2,2], 0.0)**0.5, Q[1,0]-Q[0,1])
		w = 0.5*numpy.sqrt(1+t)
		ans = numpy.array([x, y, z, w])
		return ans

	if abs(c+1) < quaternion_eps:
		#print('|c+1| = %f less than quaternion_eps' % abs(c+1))
		if simplify_quaternion:
			ux = max((Q[0,0]+1), 0)**0.5
			uy = max((Q[1,1]+1), 0)**0.5
			uz = max((Q[2,2]+1), 0)**0.5
		else:
			c_bar = 1-c									# 1 - cos(theta)
			ux = max((Q[0,0]-c) / c_bar, 0)**0.5
			uy = max((Q[1,1]-c) / c_bar, 0)**0.5
			uz = max((Q[2,2]-c) / c_bar, 0)**0.5
		# Determine signs of rotation axis (ux, uy, uz) based on off-diagonal entries, considering 0.0 => positive sign.
		uxy = (Q[1,0] + Q[0,1]) / 2.0
		#uyz = (Q[2,1] + Q[1,2]) / 2.0
		uzx = (Q[0,2] + Q[2,0]) / 2.0
		pxy = uxy > 0.0
		#pyz = uyz > 0.0
		pzx = uzx > 0.0
		if not pxy:
			uy = -uy
		if not pzx:
			uz = -uz
		ans = numpy.array([ux, uy, uz, 0.0])
		return hat(ans) if unit_quaternion else ans
	#if w < w_min and False:
	#	w_min = w
	#	Q_w_min = Q
	#	print('w_min:', w_min)
	#	print('Q_w_min:')
	#	pprint.pprint(Q_w_min)
		#print(numpy.trace(Q_w_min))
		#print(numpy.linalg.eig(Q_w_min))
	if True:
		x = (Q[2,1] - Q[1,2])
		y = (Q[0,2] - Q[2,0])
		z = (Q[1,0] - Q[0,1])
	#diff_max = max(diff_max, abs(4*x*w - (Q[2,1] - Q[1,2])))
	#diff_max = max(diff_max, abs(4*y*w - (Q[0,2] - Q[2,0])))
	#diff_max = max(diff_max, abs(4*z*w - (Q[1,0] - Q[0,1])))
	#print(diff_max)
		ans = numpy.array([x, y, z, 1+t])
	"""
	ans_mag = numpy.linalg.norm(ans)
	if ans_mag < ans_mag_min:
		ans_mag_min = ans_mag
		print('ans_mag_min:', ans_mag_min)
		print('Q:')
		pprint.pprint(Q)
		print('eig:')
		pprint.pprint(numpy.linalg.eig(Q))
		print('ans:')
		pprint.pprint(ans)
	"""
	#ans = ans/numpy.linalg.norm(ans)
	#if ans[3] < 0:
	#	ans = -ans
	return hat(ans) if unit_quaternion else ans

def quaternion_to_so(v):
	v = v / numpy.linalg.norm(v)
	(x, y, z, w) = v
	return numpy.array([[1-2*y**2-2*z**2, 2*x*y-2*z*w, 2*x*z+2*y*w],
											[2*x*y+2*z*w, 1-2*x**2-2*z**2, 2*y*z-2*x*w],
											[2*x*z-2*y*w, 2*y*z+2*x*w, 1-2*x**2-2*y**2]])


euler_eps = 1e-8

# See formula https://en.wikipedia.org/wiki/3D_rotation_group#Using_M%C3%B6bius_transformations
def so_to_euler(M):
	theta = numpy.arccos(M[2,2])		# Range [0, pi], but need to check whether sin(theta) is negative and if so map theta: 2pi-theta.
	if abs(M[0,2]) < euler_eps and abs(M[1,2]) < euler_eps:
		# Gimbal lock
		phi = numpy.arctan2(M[1,0], M[0,0])
		psi = 0.0
	else:
		phi = numpy.arctan2(M[0,2], -M[1,2])		# Quadrant corrected
		psi = numpy.arctan2(M[2,0], M[2,1])			# Quadrant corrected
	if abs(M[2,0]) > euler_eps:
		if M[2,0] / numpy.sin(psi) < 0:			# sin(theta) < 0
			theta = 2*math.pi - theta
	else:
		if M[2,1] / numpy.cos(psi) < 0:
			theta = 2*math.pi - theta
	return numpy.array([phi, theta, psi])

def euler_to_so(t):
	s = numpy.sin(t)
	c = numpy.cos(t)
	# Consistent with: https://en.wikipedia.org/wiki/3D_rotation_group#Using_M%C3%B6bius_transformations
	# 0 = phi
	# 1 = theta
	# 2 = psi
	return numpy.array([[c[0]*c[2]-c[1]*s[0]*s[2], -c[0]*s[2]-c[1]*c[2]*s[0], s[0]*s[1]], [c[2]*s[0]+c[0]*c[1]*s[2], c[0]*c[1]*c[2]-s[0]*s[2], -c[0]*s[1]], [s[1]*s[2], c[2]*s[1], c[1]]])

def so_to_mobius(M):
	(phi, theta, psi) = so_to_euler(M)
	#phi = -phi
	#theta = -theta
	#psi = -psi
#	print('phi:', phi, 'theta:', theta, 'psi:', psi)
	cos_theta_2 = math.cos(theta/2)
	sin_theta_2 = math.sin(theta/2)
	phi_plus_psi = phi + psi
	phi_minus_psi = phi - psi
	alpha = cos_theta_2 * numpy.exp(1.0j * (phi_plus_psi / 2.0))
	beta = 1.0j * sin_theta_2 * numpy.exp(1.0j * (-phi_minus_psi / 2.0))
	ans = numpy.array([alpha.real, alpha.imag, beta.real, beta.imag])
	#i = numpy.argmax(numpy.abs(ans))
	#if ans[i] < 0:
	#	ans = -ans
	#ans = hat(ans)
	return ans

def s5_to_so_mobius(v, rescale=True):
	assert len(v) == 6
	v = v / numpy.linalg.norm(v)

	y1, y2, y3, y4, y5, y6 = v
	s = 1.0
	if rescale:
		s = ((y1-y3)**2 + (y2+y4)**2 + y5**2)**0.5
	
	return (1.0/s)*numpy.array([[y1-y3, -y2-y4, -y5],
											[y2-y4, y1+y3, -y6],
											[1/s*(y5*(y1+y3)+y6*(y2+y4)), -1/s*(y5*(y2-y4)-y6*(y1-y3)), 1/s*(y1**2+y2**2-y3**2-y4**2)]])

def mobius_to_so(v, normalize=True):
	if normalize:
		v = hat(v)
	a = v[0] + 1.0j * v[1]
	b = v[2] + 1.0j * v[3]
	a_c = a.conjugate()
	b_c = b.conjugate()
	a2 = a**2
	b2 = b**2
	a2_c = a2.conjugate()
	b2_c = b2.conjugate()
	M = numpy.array([[0.5 * (a2 - b2 + a2_c - b2_c), 0.5j * (-a2 - b2 + a2_c + b2_c), -a*b - a_c*b_c],
									 [0.5j * (a2 - b2 - a2_c + b2_c), 0.5 * (a2 + b2 + a2_c + b2_c), -1.0j * (a*b - a_c * b_c)],
									 [a*b_c + a_c*b, 1.0j * (-a*b_c+a_c*b), a*a_c - b*b_c]]).T
	#M[1,0] *= -1
	#M[0,1] *= -1
	#M[2,1] *= -1
	#M[1,2] *= -1
	#print(M.imag)
	assert numpy.linalg.norm(M.imag) < 1e-8, M
	return M.real

def so_to_six(M):
	return M[:,:2]

def test_six_image():
	min_val = numpy.ones(6)*1e10
	max_val = numpy.ones(6)*(-1e10)
	min_dist = 1e10
	point = numpy.array([0, 0, 0, 0, 0, 1])
	for i in range(30000):
		so = SO(3)
		six = so_to_six(so).flatten()
		six = six / numpy.linalg.norm(six)
		min_val = numpy.minimum(min_val, six)
		max_val = numpy.maximum(max_val, six)
		d = numpy.linalg.norm(point - six)
		min_dist = min(min_dist, d)
	print(min_val)
	print(max_val)
	print(min_dist)

def hat(v, one_index=0):
	v = numpy.asarray(v)
	vnorm = numpy.linalg.norm(v)
	if vnorm > eps:
		return v / vnorm
	ans = numpy.zeros(len(v))
	ans[one_index] = 1.0
	return ans

def six_to_so(M):
	a = M[:,0]
	b = M[:,1]
	a = hat(a)
	b = hat(b)
	w = hat(numpy.cross(a, b))
	u = hat(numpy.cross(w, a))
	return hstack_columns((a, u, w))

def so_to_sixb(M):
	return numpy.array([[M[0,0], M[2,1]-M[1,2]],
											[M[1,1], M[0,2]-M[2,0]],
											[M[2,2], M[1,0]-M[0,1]]])

def sixb_to_so(R):
	assert R.shape == (3, 2)
	a = R[:,0]
	b = R[:,1]
	c = numpy.clip(0.5*(a[0]+a[1]+a[2]-1),-1.0,1.0)
	if c == 1:
		return numpy.eye(3)
	v = numpy.where(b>0, 1, -1) * numpy.maximum((a-c)/(1-c), 0.0)**0.5
	u = hat(v)
	cb = 1-c
	s = (1-c**2)**0.5
	print('R:', R)
	print('c:', c)
	print('v:', v)
	print('u:', u)
	print('cb:', cb)
	print('s:', s)
	print('-'*80)
	return numpy.array([[c+u[0]**2*cb,           u[0]*u[1]*cb-u[2]*s, u[0]*u[2]*cb+u[1]*s],
											[u[0]*u[1]*cb+u[2]*s,    c+u[1]**2*cb,				u[1]*u[2]*cb-u[0]*s],
											[u[0]*u[2]*cb-u[1]*s,		 u[1]*u[2]*cb+u[0]*s,	c+u[2]**2*cb]])

def orthonormal_basis_3d(u):
	"""
	By hair ball theorem, there is no continuous orthonormal basis in 3D. This is a discontinuous basis.
	"""
	(a, b, c) = u
	v = [-a + c, -a - b, -a + b]
	#w = numpy.cross(u, v)
	return gram_schmidt_3d(hstack_columns((u, v)))

five_eps = 1e-10

def continuous_orthonormal_basis_3d(u, v):
	"""
	Given u in R3, v in R2, produces a continuous orthonormal basis in 3D.
	"""
	#return gram_schmidt_3d(hstack_columns((u, orthonormal_basis_3d(u))))
	#u = hat(u)
	#b2 = numpy.array([u[1], -u[0], 0.0])    # u cross [0, 0, 1]...undefined at north and south poles
	beta = u[0]*v[0]+u[1]*v[1]
	
	"""
	gamma = (v[0]**2+v[1]**2)
	denom = (beta**2+gamma*u[2]**2)**0.5
	alpha = u[2]/denom
	c = numpy.array([alpha*v[0], alpha*v[1], -beta/denom])
	"""

	"""
	c = numpy.array([v[0], v[1], -beta/u[2]])
	if numpy.dot(c[:2], v) < 0:
		c = -c
	"""
#		c = numpy.array([v[0], v[1], ])
		#if numpy.dot(c[:2], v) < 0:
		#	c = -c
		#c = hat(c)
		#c[2] = -beta/u[2]# / (v[0]**2+v[1]**2+beta**2/u[2]**2)**0.5
	c = numpy.array([v[0], v[1], (1-v[0]**2-v[1]**2)**0.5])
	if abs(u[2]) > five_eps:
		c[2] *= -numpy.sign(beta/u[2])
	else:
		if numpy.signbit(u[2]):			# Negative 0.0 (-0.0)
			c[2] = -c[2]
	#return gram_schmidt_3d((u, c, numpy.cross(u, c)))
	#c = hat(c)
	#return gram_schmidt_3d(hstack_columns((u, c)))
	#t = abs(u[2])
	#b2_star = (1-t)*b2 + t*c
	return gram_schmidt_3d(hstack_columns((u, c)))

def column_vec(u):
	return numpy.asarray(u).reshape((len(u), 1))

def hstack_columns(t):
	return numpy.hstack(tuple(column_vec(x) for x in t))

def gram_schmidt_3d(M):
	"""
	This is actually the same as so_to_six(), just implemented a different way using the Gram-Schmidt-like process in the paper.
	"""
	assert M.shape == (3, 2), M.shape
	a1 = M[:,0]
	a2 = M[:,1]
	b1 = hat(a1)
	b2 = hat(a2 - numpy.dot(b1, a2)*b1)
	b3 = numpy.cross(b1, b2)
	return hstack_columns((b1, b2, b3))

def gram_schmidt(A, cols_to_compute=None):
	"""
	Gram-Schmidt orthogonalization process for an input nxn matrix A. Optionally only compute the first cols_to_compute columns, if that argument is provided.
	"""
	n = A.shape[0]
	if cols_to_compute is None:
		cols_to_compute = n
	assert len(A.shape) == 2 and A.shape[1] >= cols_to_compute, A.shape
	B = numpy.zeros((n, n))
	for i in range(cols_to_compute):
		bi = A[:,i]
		for j in range(i):
			bi -= numpy.dot(B[:,j], bi)*B[:,j]
		B[:,i] = hat(bi)
	return B

def so_to_gram_schmidt_like(A):
	"""
	Convert SO(n) to orthonormal n(n-1)d representation.
	"""
	n = A.shape[0]
	assert A.shape == (n, n)
	return A[:,:n-1].flatten()

def gram_schmidt_like_to_so(A):
	"""
	Convert n(n-1)d representation to SO(n) using a Gram-Schmidt like process.
	"""
	# n^2 - n - m = 0
	# (1 +- sqrt(1 + 4*1*m)) / (2)
	assert len(A.shape) == 1
	m = A.shape[0]
	n = (1+int(numpy.sqrt(1+4*m)))//2
	assert m == n*(n-1), (m, n, n-1)
	A = A.reshape((n,n-1))
	B = gram_schmidt(A, A.shape[0]-1)
	B[:,n-1] = n_cross_product(B[:,:n-1])
	return B

def so_to_stereographic_gram_schmidt_like(A):
	return stereographic_project(so_to_gram_schmidt_like(A))

def stereographic_gram_schmidt_like_to_so(A):
	return gram_schmidt_like_to_so(stereographic_unproject(A))

def o_to_gram_schmidt_like(A):
	n = A.shape[0]
	d = numpy.linalg.det(A)
	s = numpy.copysign(abs(d)**(1.0/n), d)
	if numpy.isnan(s):
		raise ValueError(A, s)
	return numpy.concatenate((so_to_gram_schmidt_like(A), [s]))

def gram_schmidt_like_to_o(A):
	s = A[-1]
	A = A[:-1]
	so = gram_schmidt_like_to_so(A)
	if s > 0:
		return so * s
	else:
		so[:,-1] = -so[:,-1]
		return so * abs(s)

def sim_origin_to_gram_schmidt_like(A):
	return so_to_gram_schmidt_like(A)
#	s = abs(numpy.linalg.det(A))
#	if numpy.isnan(s):
#		raise ValueError(A, s)
#	return numpy.concatenate((so_to_gram_schmidt_like(A), [s]))

def gram_schmidt_like_to_sim_origin(A):
	ans = gram_schmidt_like_to_so(A)
	n = ans.shape[0]
	assert ans.shape == (n, n)
#	print('gram_schmidt_like_to_sim_origin:', A)
#	print('gram_schmidt_like_to_sim_origin:', ans)
	s = numpy.linalg.norm(A[::n-1])
	return ans * s

def so_to_multiprojection_gram_schmidt_like(A):
	n = A.shape[0]
	assert A.shape == (n, n)
	B = so_to_gram_schmidt_like(A)
	assert B.shape == (n*(n-1),)
	groups = [list(B[i*n:(i+1)*n]) for i in range(n-1)]
	print(groups)
	for i in range(0,n-2):
		print('i: %d' % i)
		j = len(groups[0])-1
		print(i,j,len(groups[0]),n-1-i,len(groups))
		proj_inputs = groups[n-2-i] + [groups[0][j]]
		proj = stereographic_project(proj_inputs)
		groups[i] = list(proj)
		print('i: %d, %d => %d' % (i, len(proj_inputs), len(groups[i])))
		groups[0] = list(groups[0][:j]) + list(groups[0][j+1:])
		print(len(groups[0]))
	print(groups)
	return numpy.concatenate(groups)

def multiprojection_gram_schmidt_like_to_so(A):
	n = 1
	while True:
		len_from_n = n**2-2*n+2
		if len_from_n == len(A):
			break
		elif len_from_n > len(A):
			raise ValueError
		n += 1
	print(n)

	orig = numpy.zeros(n*(n-1))

	orig[:2] = A[:2]

	for i in range(n-2):
		pass

	raise ValueError
	# TODO: Finish implementing this

def test_quaternion():
	eps = 1e-3
	d1_max = 0.0
	d2_max = 0.0
	d3_max = 0.0
	for i in range(100000):
		so1 = SO(3)
#		so1[0,0] = 0.0
#		so1[1,1] = 0.0
#		so1[2,2] = 0.0
#		so1 = gram_schmidt_3d(so1[:,:2])
#		print(so1)
#		print('')
		if random.randrange(2) == 0:
			so1 = SO(3)
		else:
			so1 = random_so(angle_min=1.0-1e-16, angle_max=1.0)
		so2 = random_so(angle_max=0.0001) @ so1

		r1 = so_to_quaternion(so1)
		r2 = so_to_quaternion(so2)
		d1 = projective_distance(r1, r2)
		
		so1_remap = quaternion_to_so(r1)
		so2_remap = quaternion_to_so(r2)
		d2 = numpy.linalg.norm(so1-so1_remap)
		d3 = numpy.linalg.norm(so1_remap-so2_remap)

		if abs(d1) > eps or abs(d2) > eps or abs(d3) > eps:
			print(i)
			print('so1:')
			pprint.pprint(so1)
			print('so2:')
			pprint.pprint(so2)
			print('r1:')
			pprint.pprint(r1)
			print('r2:')
			pprint.pprint(r2)
			print('so1_remap:')
			pprint.pprint(so1_remap)
			print('so2_remap:')
			pprint.pprint(so2_remap)
			print('d1:')
			print(d1)
			print('d2:')
			print(d2)
			print('d3:')
			print(d3)
			raise ValueError

		d1_max = max(d1_max, d1)
		d2_max = max(d2_max, d2)
		d3_max = max(d3_max, d3)

	print('distances:')
	print(d1_max)
	print(d2_max)
	print(d3_max)

def test_euler():
	d_max = 0.0
	for i in range(10000):
		if random.randrange(2) == 0:
			so1 = SO(3)
		else:
			so1 = random_so(axis=[0, 0, 1])
		so2 = euler_to_so(so_to_euler(so1))
		d = numpy.linalg.norm(so1-so2)
#		print(d, so1, so2)
		if d > d_max:
			d_max = d
	print('test_euler, d_max:', d_max)
	assert(d_max<1e-5)

def test_six():
	d_max = -1.0
	d2_max = -1.0
	for i in range(30000):
		if i % 2 == 0:
			so1 = SO(3)
		else:
			so1 = six_to_so(numpy.random.uniform(-3.0, 3.0, (3,2)))
	
		r1 = so_to_six(so1)
		so1_remap = six_to_so(r1)
		so1_remap2 = gram_schmidt_3d(so1[:,:2])
		d = numpy.linalg.norm(so1_remap - so1_remap2)
		d2 = numpy.linalg.norm(so1_remap - so1)
		d_max = max(d_max, d)
		d2_max = max(d2_max, d2)
	print('test_six: d_max=', d_max, 'd2_max=', d2_max)
	assert(d_max<1e-5)
	assert(d2_max<1e-5)

def random_five():
	u = hat(numpy.random.uniform(-1.0, 1.0, 3))
	v = hat(numpy.random.uniform(-1.0, 1.0, 2))
	return numpy.concatenate((u, v))

def random_six():
	return so_to_six(SO(3))

# Experiment: sampled 1 million SO(3) elements, half of them on the equator, max reconstruction error in SO(3) is 1.1070145814930498e-07

def axis_angle_to_so(axis_angle):
	axis = hat(axis_angle[:3])
	angle = axis_angle[3]
	assert len(axis) == 3
	s = math.sin(angle/2)
	c = math.cos(angle/2)
	return quaternion_to_so([axis[0]*s, axis[1]*s, axis[2]*s, c])

def so_to_axis_angle(so):
	q = so_to_quaternion(so, unit_quaternion=True)
	angle = 2 * numpy.arctan2(numpy.linalg.norm(q[:3]), q[3])
	if abs(angle) > 1e-8:
		axis = hat(q[:3]) # / numpy.sin(angle/2.0)
	else:
		axis = numpy.array([0.0, 0.0, 1.0])
	#axis = hat(q[:3])
	#angle = 2 * numpy.arccos(q[3])
#	if False and numpy.linalg.norm(so - axis_angle_to_so(numpy.concatenate((axis, [-angle])))) < numpy.linalg.norm(so - axis_angle_to_so(numpy.concatenate((axis, [angle])))):
#		angle = -angle
	#print('negated angle:', axis_angle_to_so(numpy.concatenate((axis, [-angle]))))
	return numpy.concatenate((axis, [angle]))

def random_axis():
	axis = numpy.random.uniform(-1.0, 1.0, 3)
	axis = axis / numpy.linalg.norm(axis)
	return axis

def random_so(angle_max = 0.01, axis=None, angle_min=None):
	if angle_min is None:
		angle_min = -angle_max
	if axis is None:
		axis = random_axis()
	angle = numpy.random.uniform(math.pi*angle_min, math.pi*angle_max)
	return axis_angle_to_so(numpy.concatenate((axis, [angle])))

def continuity_six():
	max_info = {}
	d_max = -1.0
	for i in range(30000):
		if i % 2 == 0:
			so1 = SO(3)
		else:
			so1 = six_to_so(numpy.random.uniform(-3.0, 3.0, (3,2)))
		so2 = random_so(angle_max=0.00001) @ so1
		r1 = so_to_six(so1)
		r2 = so_to_six(so2)
		d = numpy.linalg.norm(r1-r2)
		if d > d_max:
			d_max = d
			max_info = {'so1': so1, 'so2': so2, 'r1': r1, 'r2': r2}
	print(d_max)
	pprint.pprint(max_info)


def continuity_quaternion():
	max_info = {}
	d_max = -1.0
	for i in range(30000):
		so1 = SO(3)
		so2 = random_so(angle_max=0.0001) @ so1
		#print(so2 @ so2.T)
		q1 = so_to_quaternion(so1)
		q2 = so_to_quaternion(so2)
		d1 = numpy.linalg.norm(q1-q2)
		#d2 = numpy.linalg.norm(q1+q2)
		d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		if d > d_max:
			print(i, d)
			d_max = d
			max_info = {'so1': so1, 'so2': so2, 'q1': q1, 'q2': q2}
	print(d_max)
	pprint.pprint(max_info)

def n_cross_product(B):
	"""
	Computes n-dimensional generalized cross product between n-1 vectors in the columns of B.
	"""
	n = B.shape[0]
	assert B.shape[1] == n-1, (B.shape)
	ans = numpy.zeros(n)
	term = (-1)**(1+n)
	for i in range(n):
		sub = numpy.vstack((B[:i], B[i+1:]))
		ans[i] = term * numpy.linalg.det(sub)
		term = -term
	return ans

def test_n_cross_product():
	d_max = 0.0
	for n in range(2, 11):
		for i in range(1000):
			so = SO(n)
			a = n_cross_product(so[:,:n-1])
			d = numpy.linalg.norm(a - so[:,n-1])
			d_max = max(d, d_max)
	print('d_max:', d_max)
	assert d_max < 1e-5

spanner_dims = 3

#M1 = numpy.array([[-0.86289484, -0.14566604,  0.97728635],
# [-0.97003405, -0.74911805, -0.00748797],
# [-0.80838688,  0.71332532,  0.20968835]])
M1 = numpy.array([[-1,    0.0,  1.0],
 									[-1, 	-1.0,  0.0],
 									[-1,  1.0,  0.0]])
 #2*numpy.random.random((spanner_dims, spanner_dims))-1
#M2 = numpy.array([-0.5202324, -0.80132755, -0.21772365])#2*numpy.random.random(spanner_dims)-1
M2 = numpy.array([0, 0, 0.0])#2*numpy.random.random(spanner_dims)-1

def sigmoid(x):
  return 1/(1+numpy.exp(-x))

def spanner(u):
	"""
	Generate a vector v in R3 such that dim(span(u,v)) = 2.
	"""
	#(a, b, c) = u
	#return numpy.array([-a + c, -a - b, -a + b])
	
	ans = M1 @ u + M2
	return ans

def test_spanner():
	"""
	Test spanner. If successful, min_norm should be positive (ideally as large as possible) and d_max should be less than 1 (ideally as small as possible).
	"""
	print('M1:')
	print(M1)
	print('M2:')
	print(M2)
	min_norm = 1.0
	d_max = -1.0
	for i in range(50000):
		#so = SO(spanner_dims)
		#u = so[:,0]
		u = hat(numpy.random.uniform(-1.0, 1.0, 3))
		v = spanner(u)
		v_norm = numpy.linalg.norm(v)
		min_norm = min(min_norm, v_norm)
		if v_norm != 0.0:
			d = abs(numpy.dot(u, v) / v_norm)
			d_max = max(d_max, d)
	print('min_norm:', min_norm, 'd_max:', d_max)
	assert min_norm >= 0.05
	assert d_max <= 0.9

def test_ratio():
	for i in range(100):
		M = SO(3)
		r1 = -(M[0][0]*M[0][1]+M[1][0]*M[1][1])/M[2,0]
		r2 = M[2][1]
		print(r1, r2, abs(r1-r2))

def test_mobius():
	d1_max = -1.0
	d2_max = -1.0
	for i in range(30000):
		so1 = SO(3)
		so2 = random_so(angle_max=0.01) @ so1
		#print(so2 @ so2.T)
		r1 = so_to_mobius(so1)
		r2 = so_to_mobius(so2)
		d1 = projective_distance(r1,r2)
		so1_remap = mobius_to_so(r1)
		so1_remap2 = mobius_to_so(-r1)
		d2 = numpy.linalg.norm(so1_remap - so1)
		#d2 = numpy.linalg.norm(q1+q2)
		#d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		if d1 > d1_max:
			d1_max = d1
			pprint.pprint({'i:': i, 'd1_max:': d1, 'so1:': so1, 'so2:': so2, 'r1:': r1, 'r2:': r2})
		if d2 > d2_max:
			d2_max = d2
			pprint.pprint({'i': i, 'd2_max:': d2, 'so1:': so1, 'r1:': r1, 'so1_remap:': so1_remap, 'so1_remap2:': so1_remap2})
		assert d2 < 1e-5
		if i % 100 == 0:
			print('i:', i, 'd1_max:', d1_max)
			print('i:', i, 'd2_max:', d2_max)
	print('d1_max:', d1_max)
	print('d2_max:', d2_max)

def test_any_o(*args, **kw):
	return test_any(*args, **kw, generator=O, random_generator=None, special=False)

def test_any_sim_origin(*args, **kw):
	return test_any(*args, **kw, generator=sim_origin, random_generator=None, special=False)

def test_any(repr_to_so, so_to_repr, delta=0.00001, max_d = 1e-3, niters=30000, test_continuity_inverse=True, ndims=3, generator=SO, eye=numpy.eye, random_generator=random_so, special=True, test_continuity=True):
	if ndims != 3 and random_generator is random_so:
		random_generator = None
	d1_max = -1.0
	d2_max = -1.0
	d3_max = -1.0
	d4_max = -1.0
	r_dims = len(so_to_repr(SO(ndims)))
	d_pos_canonical = numpy.ones(r_dims)*1e10			# Distances to canonical basis vectors, e.g. in 3D, [1, 0, 0], [0, 1, 0], [0, 0, 1]
	d_neg_canonical = numpy.ones(r_dims)*1e10
	r_max = -numpy.ones(r_dims)*1e10
	r_min =  numpy.ones(r_dims)*1e10
	d_zero = 1e10
	for i in range(niters):
		if i % 1000 == 0:
			print(i)
		rand_value = random.randrange(3) if (random_generator is not None) else random.randrange(2)
		if rand_value == 0:
			so1 = generator(ndims)
		elif rand_value == 1:
			so1 = eye(ndims)
		elif rand_value == 2:
			so1 = random_generator(angle_max=-1.0, angle_min=-1.0+1e-16)
		if random_generator is not None:
			r_so = random_generator(angle_max=delta)
			so2 = r_so @ so1
		else:
			rotation = gram_schmidt(eye(ndims) + numpy.random.uniform(-delta, delta, (ndims, ndims)))
			so2 = rotation @ so1
			if special:
				assert abs(numpy.linalg.det(so2) - 1) < 1e-4
		#print(so2 @ so2.T)
#		print(so1.shape)
		r1 = so_to_repr(so1)
#		print(r1.shape)
#		print(r_dims)
#		print(r_max.shape)
		r_max = numpy.maximum(r1, r_max)
		r_min = numpy.minimum(r1, r_min)

		r1_hat = hat(r1)
		d_zero = min(d_zero, numpy.linalg.norm(r1 - numpy.zeros(r_dims)))
		for j in range(r_dims):
			canonical = numpy.zeros(r_dims)
			canonical[j] = 1.0
			d_pos_canonical[j] = numpy.minimum(d_pos_canonical[j], numpy.linalg.norm(r1_hat - canonical))
			d_neg_canonical[j] = numpy.minimum(d_neg_canonical[j], numpy.linalg.norm(r1_hat - (-canonical)))

		r2 = so_to_repr(so2)
		d1 = numpy.linalg.norm(r1-r2)
		so1_remap = repr_to_so(r1)
		so2_remap = repr_to_so(r2)
		d2 = numpy.linalg.norm(so1_remap - so1)
		d3 = numpy.linalg.norm(so2_remap - so1_remap)
		if not test_continuity:
			d1 = 0.0
			d3 = 0.0
			
		if test_continuity_inverse:
			r3 = numpy.random.uniform(-1.0, 1.0, r1.shape)
#			print('r3_orig:', repr(r3))
#			print('delta:', repr(delta))
			so3_first = repr_to_so(r3)						# This is reasonable
#			print('so3_first:', repr(so3_first))
			r3 = so_to_repr(so3_first)
			r4 = numpy.random.uniform(-delta, delta, r1.shape) + r3			# We are hoping here that we don't jump from one part of the manifold to another
#			print('r4_orig:', repr(r4))
#			print('repr_to_so(r4_orig):', repr(repr_to_so(r4)))
			r4 = so_to_repr(repr_to_so(r4))
			so3 = repr_to_so(r3)
			so4 = repr_to_so(r4)
			d4 = numpy.linalg.norm(so3 - so4)
		else:
			r3 = None
			r4 = None
			so3 = None
			so4 = None
			d4 = 0.0
		
		#d2 = numpy.linalg.norm(q1+q2)
		#d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		d1_max = max(d1_max, d1)
		d2_max = max(d2_max, d2)
		d3_max = max(d3_max, d3)
		d4_max = max(d4_max, d4)
		if d1 > max_d or d2 > max_d or d3 > max_d or d4 > max_d:
			pprint.pprint({'i:': i, 'd1:': d1, 'd2:': d2, 'd3:': d3, 'd4:': d4, 'so1:': so1, 'so2:': so2, 'r1:': r1, 'r2:': r2, 'so1_remap:': so1_remap, 'so2_remap:': so2_remap, 'r3:': r3, 'r4:': r4, 'so3:': so3, 'so4:': so4})
			raise ValueError(i)

	print('r_min:')
	print(r_min)
	print('r_max:')
	print(r_max)
	print('distances:')
	print(d1_max)
	print(d2_max)
	print(d3_max)
	print(d4_max)
	print('distance to origin:')
	print(d_zero)
	print('distances to canonical basis after normalization:')
	print(d_pos_canonical)
	print(d_neg_canonical)

def projective_distance(u, v):
	ans = abs(1 - u.dot(v) / (numpy.linalg.norm(u)*numpy.linalg.norm(v)))
	return min(ans, 2-ans)

def test_rp3_to_rn(dims=5):
	if dims == 5:
		embed = rp3_to_r5
		deembed = r5_to_rp3
	elif dims == 6:
		embed = rp3_to_r6
		deembed = r6_to_rp3
	else:
		raise ValueError(dims)

	eps = 1e-8
	d1_max = d2_max = d3_max = d4_max = d5_max = 0.0
	r6_min = numpy.ones(dims)*1e10
	r6_max = numpy.ones(dims)*-1e10
	dist_to_N_min = 1e10
	for i in range(100000):
		# Check invertibility one way
		rp3 = numpy.random.uniform(-2.0, 2.0, 4)
		r6 = embed(rp3)
		rp3_b = deembed(r6)
		d1 = projective_distance(rp3, rp3_b)
		r6_hat = hat(r6)
		r6_min = numpy.minimum(r6_min, r6_hat)
		r6_max = numpy.maximum(r6_max, r6_hat)
		if dims == 6:
			dist_to_N = numpy.linalg.norm(r6_hat - numpy.array([0,0,0,0,0,1]))
			dist_to_N_min = min(dist_to_N, dist_to_N_min)
#		print(rp3)
#		print(rp3_b)
		
		# Check invertibility another way
		rp3_c = deembed(numpy.random.uniform(-2.0, 2.0, dims))
		r6_c = embed(rp3_c)
		rp3_d = deembed(r6_c)
		d2 = projective_distance(rp3_c, rp3_d)
#		print(rp3_c)
#		print(rp3_d)
#		print('-'*80)
		
		# Check continuity
		continuity_delta = 1e-5
		continuity_eps = 1e-3
		rp3_near = rp3 + numpy.random.uniform(-1.0, 1.0, 4)*continuity_delta
		r6_near = embed(rp3_near)
		rp3_near_b = deembed(r6_near)
		d3 = projective_distance(rp3_b, rp3_near)
		d4 = projective_distance(rp3_b, rp3_near_b)
		d5 = numpy.linalg.norm(r6-r6_near)

		if d1 > eps or d2 > eps or d3 > continuity_eps or d4 > continuity_eps or d5 > continuity_eps:
			print('i:')
			print(i)
			print('rp3:')
			print(rp3)
			print('r6:')
			print(r6)
			print('rp3_b:')
			print(rp3_b)
			print('d1:')
			print(d1)
			print('rp3_c:')
			print(rp3_c)
			print('rp3_d:')
			print(rp3_d)
			print('r6_c:')
			print(r6_c)
			print('d2:')
			print(d2)
			print('rp3_near:')
			print(rp3_near)
			print('r6_near:')
			print(r6_near)
			print('rp3_near_b:')
			print(rp3_near_b)
			print('d3:')
			print(d3)
			print('d4:')
			print(d4)
			print('d5:')
			print(d5)
			raise ValueError(d1, d2, d3, d4, d5, d1>eps, d2>eps, d3>continuity_eps, d4>continuity_eps, d5>continuity_eps, eps)

		d1_max = max(d1, d1_max)
		d2_max = max(d2, d2_max)
		d3_max = max(d3, d3_max)
		d4_max = max(d4, d4_max)
		d5_max = max(d5, d5_max)
	print('min dist to N:')
	print(dist_to_N_min)
	print('ranges:')
	print(r6_min)
	print(r6_max)
	print('')
	print('distances:')
	print(d1)
	print(d2)
	print(d3)
	print(d4)
	print(d5)

def test_r5_to_r6():
	d_max = 0.0
	for i in range(100000):
		r5 = numpy.random.uniform(-2.0, 2.0, 5)
		r6 = r5_to_r6(r5)
		d = abs(numpy.linalg.norm(r6) - 1)
		if d > 1e-5:
			print('r5:')
			print(r5)
			print('r6:')
			print(r6)
			raise ValueError
		d_max = max(d_max, d)
	print('d_max:', d_max)

def test_five():
	test_any(five_to_so, so_to_five)

def test_five2():
	test_any(five2_to_so, so_to_five2)

def test_five3():
	test_any(five3_to_so, so_to_five3, delta=0.0000001)

def test_lie_algebra():
	test_any(lie_algebra_to_so, so_to_lie_algebra)

def test_axis_angle():
	test_any(axis_angle_to_so, so_to_axis_angle, test_continuity_inverse=False, test_continuity=False)

def test_gram_schmidt_like():
	for ndims in range(2, 11):
		print('testing SO() gram_schmidt_like in %d dims' % ndims)
		test_any(gram_schmidt_like_to_so, so_to_gram_schmidt_like, ndims=ndims, niters=10000)

def test_gram_schmidt_like_o():
	for ndims in range(2, 11):
		print('testing O() gram_schmidt_like in %d dims' % ndims)
		test_any_o(gram_schmidt_like_to_o, o_to_gram_schmidt_like, ndims=ndims, niters=10000)

def test_gram_schmidt_like_sim_origin():
	for ndims in range(2, 11):
		print('testing sim_origin() gram_schmidt_like in %d dims' % ndims)
		test_any_sim_origin(gram_schmidt_like_to_sim_origin, sim_origin_to_gram_schmidt_like, ndims=ndims, niters=10000)

def test_stereographic_gram_schmidt_like():
	for ndims in range(3, 11):
		print('testing stereographic_gram_schmidt_like in %d dims' % ndims)
		test_any(stereographic_gram_schmidt_like_to_so, so_to_stereographic_gram_schmidt_like, ndims=ndims, niters=10000, test_continuity_inverse=False)

def plot():
	XYZ = []
	for i in range(1000):
		so = SO(3)
		x = so[0,2]
		y = so[1,0]
		z = so[1,1]
		XYZ.append((x, y, z))
	XYZ = numpy.array(XYZ)

	fig = plt.figure()
	ax = fig.add_subplot(111, projection='3d')

	ax.scatter(XYZ[:,0], XYZ[:,1], XYZ[:,2])
	plt.show()

def visualize_continuities(figname, so_to_repr, **kw):
	figname = 'vis_' + figname
	visualize_continuity([1, 0, 0], so_to_repr, figname=figname + '_x', **kw)
	visualize_continuity([0, 1, 0], so_to_repr, figname=figname + '_y', **kw)
	visualize_continuity([0, 0, 1], so_to_repr, figname=figname + '_z', **kw)

def visualize_continuity(axis, so_to_repr, n=1, orig_circle=False, save=True, dirname = 'plot', figname='0'):
	if save:
		os.makedirs(dirname, exist_ok=True)
	
	def find_continuity(axis, m=256):
		Theta = numpy.linspace(0.0, 2.0*numpy.pi, m)
		so_circle = [axis_angle_to_so(numpy.concatenate((axis, [theta]))) for theta in Theta]
		for x in so_circle:
			r = so_to_repr(x)
			print(x)
			print(r)
			print('-'*50)
			if not all(numpy.isfinite(r)):
				raise ValueError((axis, x, r))
		repr_circle = numpy.array([so_to_repr(x).flatten() for x in so_circle])
		d = max([numpy.linalg.norm(repr_circle[(i+1)%m] - repr_circle[i]) for i in range(m)])
		return (d, repr_circle)
	
	d_max = None
	repr_circle_max = None
	axis_max = None
	for i in range(n):
		#axis = numpy.array([0, 0, 1]) #random_axis()
		(d, repr_circle) = find_continuity(axis)
		if d_max is None or d > d_max:
			d_max = d
			repr_circle_max = repr_circle
			axis_max = axis

	repr_circle_max = find_continuity(axis_max, 10000)[1]
	print('d_max:', d_max)
	print('repr_circle_max:', [x.shape for x in repr_circle_max])
	from sklearn.decomposition import PCA
	pca = PCA(n_components=2)
	repr_circle_max = numpy.array(repr_circle_max)
	print('axis_max:', axis_max)
	print('repr_circle_max:', repr_circle_max.shape)
	repr_circle_2d = pca.fit_transform(repr_circle_max)

	def midpoint(v):
		return (v.min() + v.max()) * 0.5

	import skimage.color
	H = numpy.linspace(0.0, 1.0, len(repr_circle_max))
	H = H[:,numpy.newaxis,numpy.newaxis]
	print(H.shape)
	palette = skimage.color.hsv2rgb(numpy.dstack((H, 1.0+0.0*H, 0.75+0.0*H)))
	print(palette.shape)
	palette = palette[:,0,:]
	print('x midpoint:', midpoint(repr_circle_2d[:,0]))
	print('y midpoint:', midpoint(repr_circle_2d[:,1]))
	repr_circle_2d[:,0] -= midpoint(repr_circle_2d[:,0])
	repr_circle_2d[:,1] -= midpoint(repr_circle_2d[:,1])
	repr_circle_2d = repr_circle_2d / abs(repr_circle_2d).max()
	print('x range:', repr_circle_2d[:,0].min(), repr_circle_2d[:,0].max())
	print('y range:', repr_circle_2d[:,1].min(), repr_circle_2d[:,1].max())
#	repr_circle_2d[:,0] -= repr_circle_2d[:,0].mean()
#	repr_circle_2d[:,1] -= repr_circle_2d[:,1].mean()

	subsample = 40
	repr_circle_2d = repr_circle_2d[::subsample,:]

	repr_circle_2d[:,0] -= midpoint(repr_circle_2d[:,0])
	repr_circle_2d[:,1] -= midpoint(repr_circle_2d[:,1])
	repr_circle_2d = repr_circle_2d / abs(repr_circle_2d).max()

	d_L = []
	for i in range(repr_circle_2d.shape[0]):
		d_L.append(numpy.linalg.norm(repr_circle_2d[(i+1)%repr_circle_2d.shape[0],:] - repr_circle_2d[i,:]))
	d_L = numpy.array(d_L)
	print('d_L:', d_L)
	d_median = numpy.median(d_L)
	print('repr_circle_2d:', repr_circle_2d.min(), repr_circle_2d.max())
	print('d_L median:', d_median)
	print('d_L max:', d_L.max())

	import matplotlib
	matplotlib.rc('xtick', labelsize=20)
	matplotlib.rc('ytick', labelsize=20)

	import pylab
	pylab.clf()
	pylab.figure(figsize=(4,4))
	linewidth = 5
	pylab.xlim(-1.05, 1.05)
	pylab.ylim(-1.05, 1.05)
	pylab.xticks([-1, 0.0, 1.0])
	pylab.yticks([-1, 0.0, 1.0])

	if orig_circle:
		Theta = numpy.linspace(0.0, 2.0*numpy.pi, repr_circle_2d.shape[0])
		for i in range(repr_circle_2d.shape[0]):
			pylab.plot(numpy.cos(Theta[i:i+2]), numpy.sin(Theta[i:i+2]), color=palette[i*subsample, :], linewidth=linewidth)
	else:
		#pylab.title('Axis=' + repr(axis))
		for i in range(repr_circle_2d.shape[0]):
			j = (i+1)%repr_circle_2d.shape[0]
			if numpy.linalg.norm(repr_circle_2d[j,:] - repr_circle_2d[i,:]) < d_median * 10:
				pylab.plot([repr_circle_2d[i,0], repr_circle_2d[j,0]], [repr_circle_2d[i,1], repr_circle_2d[j,1]], color=palette[i*subsample,:], linewidth=linewidth)
			else:
				pylab.scatter([repr_circle_2d[i,0]], [repr_circle_2d[i,1]], color=palette[i*subsample,:], s=(linewidth*0.8)**2, marker='s')
	pylab.savefig(os.path.join(dirname, figname) + '.pdf', dpi=300, transparent=True)
#	pylab.scatter(repr_circle_2d[:,0], repr_circle_2d[:,1])
#	pylab.plot(repr_circle_2d[:,0], repr_circle_2d[:,1])
#	pylab.scatter([repr_circle_2d[-1,0], repr_circle_2d[0,0]], [repr_circle_2d[-1,1], repr_circle_2d[0,1]])
#	pylab.plot([repr_circle_2d[-1,0], repr_circle_2d[0,0]], [repr_circle_2d[-1,1], repr_circle_2d[0,1]])
	#pylab.show()

def visualize_all_continuities():
	visualize_continuities('non_unit_quaternion', lambda x: so_to_quaternion(x))
	visualize_continuities('circle', lambda x: so_to_six(x).flatten(), orig_circle=True)
	visualize_continuities('five', so_to_five)
	visualize_continuities('axis_angle', so_to_axis_angle)
	visualize_continuities('six', lambda x: so_to_six(x).flatten())
	visualize_continuities('quaternion', lambda x: so_to_quaternion(x, unit_quaternion=True))
	visualize_continuities('euler', so_to_euler)

if __name__ == '__main__':
	numpy.random.seed(0)
#	test_euler()
#	test_axis_angle()
	visualize_all_continuities()
#	visualize_continuity(so_to_axis_angle)
	#test_rp3_to_rn(5)
#	test_rp3_to_rn(6)
#	plot()
#	test_gram_schmidt_like_sim_origin()
#	test_gram_schmidt_like_o()
#	test_lie_algebra()
#	test_six_image()
#	test_stereographic_gram_schmidt_like()
#	test_five()
#	test_five2()
#	test_five3()
#	test_gram_schmidt_like()
#	test_r5_to_r6()
#	test_six()
#	test_sixb()
#	test_ratio()
#	test_spanner()
#	test_quaternion()
#	test_mobius()
#	continuity_quaternion() #main()
	#test_n_cross_product()
#	test_quaternion()
#	test_euler()
#	continuity_six()


==> reprs.py <==

"""
Rotation representations. Code by Connelly.

For the 5D embedding, here are two input-output ground truth pairs that you can use to check correctness of other implementations against this one:

A rotation in general position:
>>> so=numpy.array([[-0.29662446625482297, -0.11739084816570741, 0.9477517157916293], [0.6949457366561198, -0.707231026592648, 0.12990264865734036], [0.6550300368094003, 0.6971683181209868, 0.29136229523709883]])
>>> reprs.so_to_five(so).tolist()
[0.40245783900903104, 0.5660929823910096, 0.9839334081665473, 0.7962153020798973, 1.2840611844263932]
>>> r=numpy.array([0.40245783900903104, 0.5660929823910096, 0.9839334081665473, 0.7962153020798973, 1.2840611844263932])
>>> reprs.five_to_so(r).tolist()
[[-0.2966244662548234, -0.1173908481657071, 0.9477517157916293], [0.6949457366561196, -0.7072310265926484, 0.129902648657

A rotation extremely close to 180 degrees (checks that quaternion conversion is reasonable around 180 degrees):
>>> so=numpy.array([[-0.22406266076430248, -0.9542535177206958, 0.19798017064569623], [-0.954253517727743, 0.17354808184123816, -0.24347748806297254], [0.19798017061172862, -0.24347748809059278, -0.9494854210769359]])
>>> reprs.so_to_five(so).tolist()
[-0.1568111767317453, -0.7526839744528426, 0.01992212411346434, 0.0, 0.15616028542085716]
>>> r=numpy.array([-0.1568111767317453, -0.7526839744528426, 0.01992212411346434, 0.0, 0.15616028542085716])
>>> reprs.five_to_so(r).tolist()
[[-0.22406266076430215, -0.9542535177242193, 0.19798017062871223], [-0.9542535177242193, 0.17354808184123827, -0.24347748807678238], [0.19798017062871223, -0.24347748807678238, -0.9494854210769357]]

"""

import scipy.stats
import numpy
import math
import pprint
import random

SO = scipy.stats.special_ortho_group.rvs

w_min = 1e100
Q_w_min = None
ans_mag_min = 1e100

eps = 1e-16

def rp3_to_r6(a, normalize=True):
	"""
	A homeomorphism from RP^3 to S^5 in R^6, derived from Hopf 1940 paper Systeme symmetrischer Bilinearformen und euklidische Modelle der projektiven Räume, and from the square of the complex linear form (a + bx) where a and b are identified by the 4 coordinates in RP^3, which gives a quadratic complex form, whose coefficients we identify with the output space R^6.
	"""
	assert len(a) == 4
	return hat(numpy.array([a[0]**2-a[1]**2, 2*a[0]*a[1], a[2]**2-a[3]**2, 2*a[2]*a[3], 2*a[0]*a[2]-2*a[1]*a[3], 2*a[0]*a[3]+2*a[1]*a[2]]))
	#f = numpy.array([x[0]**2, 2*x[0]*x[1], 2*x[0]*x[2]+x[1]**2, 2*x[0]*x[3]+2*x[1]*x[2], 2*x[1]*x[3]+x[2]**2])
	#	2*x[2]*x[3], x[3]**2
	#return hat(f, 4) if normalize else f

def r6_to_rp3(b):
	"""
	An inverse of rp3_to_r6 when restricted to the range of that function, but also defined everywhere on R^6. This simply takes two complex square roots of (b[0]+1.0j*b[1]) and (b[2]+1.0j*b[3]). It does not project to S^5 before this process.
	"""
	assert len(b) == 6
	s1 = (b[0]**2+b[1]**2)**0.5
	s2 = (b[2]**2+b[3]**2)**0.5
	a = 1.0/2**0.5*numpy.array([(s1+b[0])**0.5, numpy.sign(b[1])*(s1-b[0])**0.5,
																(s2+b[2])**0.5, numpy.sign(b[3])*(s2-b[2])**0.5])
	if abs(b[4]) > abs(b[5]):
		if numpy.sign(a[0]*a[2]-a[1]*a[3]) != numpy.sign(b[4]):
			a[2:] *= -1
	else:
		if numpy.sign(a[0]*a[3]+a[1]*a[2]) != numpy.sign(b[5]):
			a[2:] *= -1
	return a

def r6_to_r5(a):
	"""
	Stereographically projects the result of rp3_to_r6 to R^5.
	"""
	a = numpy.asarray(a)
	assert len(a) == 6
	return a[:5] / (1-a[5])

def r5_to_r6(a):
	"""
	Inverse stereographically projects R^5 to S^5 in R^6.
	"""
	a = numpy.asarray(a)
	assert len(a) == 5
	s2 = (a**2).sum()
	return numpy.array(list(2*a/(s2+1)) + [(s2-1)/(s2+1)])

def rp3_to_r5(a):
	return r6_to_r5(rp3_to_r6(a))

def r5_to_rp3(a):
	return r6_to_rp3(r5_to_r6(a))

def so_to_five(a):
	return r6_to_r5(rp3_to_r6(so_to_quaternion(a)))

def five_to_so(a):
	return quaternion_to_so(r6_to_rp3(r5_to_r6(a)))

quaternion_eps = 1e-12
"""
if unit_quaternion:
	def so_to_quaternion(Q):
		#global diff_max
		t = Q[0,0] + Q[1,1] + Q[2,2]
		r = (1+t)**0.5
		w = 0.5*r
		x = numpy.copysign(0.5*(1+Q[0,0]-Q[1,1]-Q[2,2])**0.5, Q[2,1]-Q[1,2])
		y = numpy.copysign(0.5*(1-Q[0,0]+Q[1,1]-Q[2,2])**0.5, Q[0,2]-Q[2,0])
		z = numpy.copysign(0.5*(1-Q[0,0]-Q[1,1]+Q[2,2])**0.5, Q[1,0]-Q[0,1])
		#x = (Q[2,1] - Q[1,2]) / (4*w)
		#y = (Q[0,2] - Q[2,0]) / (4*w)
		#z = (Q[1,0] - Q[0,1]) / (4*w)
		#diff_max = max(diff_max, abs(4*x*w - (Q[2,1] - Q[1,2])))
		#diff_max = max(diff_max, abs(4*y*w - (Q[0,2] - Q[2,0])))
		#diff_max = max(diff_max, abs(4*z*w - (Q[1,0] - Q[0,1])))
		#print(diff_max)
		ans = numpy.array([x, y, z, w])*w
		#ans = ans/numpy.linalg.norm(ans)
		#if ans[3] < 0:
		#	ans = -ans
		return ans
else:
"""
def so_to_quaternion_paper(Q, unit_quaternion=False):
	t = 1+Q[0,0] + Q[1,1] + Q[2,2]
	if abs(t) < quaternion_eps:
		c2 = 1.0 if Q[1,0]+Q[0,1]>0 else -1.0
		c3 = 1.0 if Q[2,0]+Q[0,2]>0 else -1.0
		ux = max((Q[0,0]+1.0), 0)**0.5
		uy = c2 * max((Q[1,1]+1.0), 0)**0.5
		uz = c3 * max((Q[2,2]+1.0), 0)**0.5
		ans = numpy.array([ux, uy, uz, 0.0])
		return hat(ans) if unit_quaternion else ans

	x = (Q[2,1] - Q[1,2])
	y = (Q[0,2] - Q[2,0])
	z = (Q[1,0] - Q[0,1])
	ans = numpy.array([x, y, z, t])
	return hat(ans) if unit_quaternion else ans

def so_to_quaternion(Q, unit_quaternion=False):
	global w_min
	global ans_mag_min
	t = Q[0,0] + Q[1,1] + Q[2,2]   # Tr(R) = 2*cos(theta) + 1
	r = (1+t)#**0.5
	c = (t-1)/2.0											# cos(theta)
	if abs(c+1) < quaternion_eps:
		c_bar = 1-c									# 1 - cos(theta)
		ux = max((Q[0,0]-c) / c_bar, 0)**0.5
		uy = max((Q[1,1]-c) / c_bar, 0)**0.5
		uz = max((Q[2,2]-c) / c_bar, 0)**0.5
		# Determine signs of rotation axis (ux, uy, uz) based on off-diagonal entries, considering 0.0 => positive sign.
		uxy = (Q[1,0] + Q[0,1]) / 2.0
		#uyz = (Q[2,1] + Q[1,2]) / 2.0
		uzx = (Q[0,2] + Q[2,0]) / 2.0
		pxy = uxy > 0.0
		#pyz = uyz > 0.0
		pzx = uzx > 0.0
		if not pxy:
			uy = -uy
		if not pzx:
			uz = -uz
		ans = numpy.array([ux, uy, uz, 0.0])
		return hat(ans) if unit_quaternion else ans
	#w = 0.5*r
	#if w < w_min and False:
	#	w_min = w
	#	Q_w_min = Q
	#	print('w_min:', w_min)
	#	print('Q_w_min:')
	#	pprint.pprint(Q_w_min)
		#print(numpy.trace(Q_w_min))
		#print(numpy.linalg.eig(Q_w_min))
	#x = numpy.copysign(0.5*(1+Q[0,0]-Q[1,1]-Q[2,2])**0.5, Q[2,1]-Q[1,2])
	#y = numpy.copysign(0.5*(1-Q[0,0]+Q[1,1]-Q[2,2])**0.5, Q[0,2]-Q[2,0])
	#z = numpy.copysign(0.5*(1-Q[0,0]-Q[1,1]+Q[2,2])**0.5, Q[1,0]-Q[0,1])
	x = (Q[2,1] - Q[1,2])
	y = (Q[0,2] - Q[2,0])
	z = (Q[1,0] - Q[0,1])
	#diff_max = max(diff_max, abs(4*x*w - (Q[2,1] - Q[1,2])))
	#diff_max = max(diff_max, abs(4*y*w - (Q[0,2] - Q[2,0])))
	#diff_max = max(diff_max, abs(4*z*w - (Q[1,0] - Q[0,1])))
	#print(diff_max)
	ans = numpy.array([x, y, z, 1+t])
	"""
	ans_mag = numpy.linalg.norm(ans)
	if ans_mag < ans_mag_min:
		ans_mag_min = ans_mag
		print('ans_mag_min:', ans_mag_min)
		print('Q:')
		pprint.pprint(Q)
		print('eig:')
		pprint.pprint(numpy.linalg.eig(Q))
		print('ans:')
		pprint.pprint(ans)
	"""
	#ans = ans/numpy.linalg.norm(ans)
	#if ans[3] < 0:
	#	ans = -ans
	return hat(ans) if unit_quaternion else ans

def quaternion_to_so(v):
	v = v / numpy.linalg.norm(v)
	(x, y, z, w) = v
	return numpy.array([[1-2*y**2-2*z**2, 2*x*y-2*z*w, 2*x*z+2*y*w],
											[2*x*y+2*z*w, 1-2*x**2-2*z**2, 2*y*z-2*x*w],
											[2*x*z-2*y*w, 2*y*z+2*x*w, 1-2*x**2-2*y**2]])


euler_eps = 1e-8

# See formula https://en.wikipedia.org/wiki/3D_rotation_group#Using_M%C3%B6bius_transformations
def so_to_euler(M):
	phi = numpy.arctan2(M[0,2], -M[1,2])		# Quadrant corrected
	psi = numpy.arctan2(M[2,0], M[2,1])			# Quadrant corrected
	theta = numpy.arccos(M[2,2])		# Range [0, pi], but need to check whether sin(theta) is negative and if so map theta: 2pi-theta.
	if abs(M[2,0]) > euler_eps:
		if M[2,0] / numpy.sin(psi) < 0:			# sin(theta) < 0
			theta = 2*math.pi - theta
	else:
		if M[2,1] / numpy.cos(psi) < 0:
			theta = 2*math.pi - theta
	return numpy.array([phi, theta, psi])

def euler_to_so(t):
	s = numpy.sin(t)
	c = numpy.cos(t)
	# Consistent with: https://en.wikipedia.org/wiki/3D_rotation_group#Using_M%C3%B6bius_transformations
	# 0 = phi
	# 1 = theta
	# 2 = psi
	return numpy.array([[c[0]*c[2]-c[1]*s[0]*s[2], -c[0]*s[2]-c[1]*c[2]*s[0], s[0]*s[1]], [c[2]*s[0]+c[0]*c[1]*s[2], c[0]*c[1]*c[2]-s[0]*s[2], -c[0]*s[1]], [s[1]*s[2], c[2]*s[1], c[1]]])

def so_to_mobius(M):
	(phi, theta, psi) = so_to_euler(M)
	cos_theta_2 = math.cos(theta/2)
	sin_theta_2 = math.sin(theta/2)
	phi_plus_psi = phi + psi
	phi_minus_psi = phi - psi
	alpha = cos_theta_2 * numpy.exp(1.0j * (phi_plus_psi / 2.0))
	beta = 1.0j * sin_theta_2 * numpy.exp(1.0j * (phi_minus_psi / 2.0))
	ans = numpy.array([alpha.real, alpha.imag, beta.real, beta.imag])
	#i = numpy.argmax(numpy.abs(ans))
	#if ans[i] < 0:
	#	ans = -ans
	#ans = hat(ans)
	return ans

def mobius_to_so(v):
	a = v[0] + 1.0j * v[1]
	b = v[2] + 1.0j * v[3]
	a_c = a.conjugate()
	b_c = b.conjugate()
	a2 = a**2
	b2 = b**2
	a2_c = a2.conjugate()
	b2_c = b2.conjugate()
	M = numpy.array([[0.5 * (a2 - b2 + a2_c - b2_c), 0.5j * (-a2 - b2 + a2_c + b2_c), -a*b - a_c*b_c],
									 [0.5j * (a2 - b2 - a2_c + b2_c), 0.5 * (a2 + b2 + a2_c + b2_c), -1.0j * (a*b - a_c * b_c)],
									 [a*b_c + a_c*b, 1.0j * (-a*b_c+a_c*b), a*a_c - b*b_c]])
	M[1,0] *= -1
	M[0,1] *= -1
	M[2,1] *= -1
	M[1,2] *= -1
	#print(M.imag)
	assert numpy.linalg.norm(M.imag) < 1e-8, M
	return M.real

def so_to_six(M):
	return M[:,:2]

def hat(v, one_index=0):
	v = numpy.asarray(v)
	vnorm = numpy.linalg.norm(v)
	if vnorm > eps:
		return v / vnorm
	ans = numpy.zeros(len(v))
	ans[one_index] = 1.0
	return ans

def six_to_so(M):
	a = M[:,0]
	b = M[:,1]
	a = hat(a)
	b = hat(b)
	w = hat(numpy.cross(a, b))
	u = hat(numpy.cross(w, a))
	return hstack_columns((a, u, w))

# This is the 6D to SO(3) conversion implemented by Yi in her tools.py
def six_to_so_yi(M):
	x_raw = M[:,0]
	y_raw = M[:,1]
	x = hat(x_raw)
	z = numpy.cross(x, y_raw)
	z = hat(z)
	y = numpy.cross(z,x)
	return hstack_columns((x, y, z))

def so_to_sixb(M):
	return numpy.array([[M[0,0], M[2,1]-M[1,2]],
											[M[1,1], M[0,2]-M[2,0]],
											[M[2,2], M[1,0]-M[0,1]]])

def sixb_to_so(R):
	assert R.shape == (3, 2)
	a = R[:,0]
	b = R[:,1]
	c = numpy.clip(0.5*(a[0]+a[1]+a[2]-1),-1.0,1.0)
	if c == 1:
		return numpy.eye(3)
	v = numpy.where(b>0, 1, -1) * numpy.maximum((a-c)/(1-c), 0.0)**0.5
	u = hat(v)
	cb = 1-c
	s = (1-c**2)**0.5
	print('R:', R)
	print('c:', c)
	print('v:', v)
	print('u:', u)
	print('cb:', cb)
	print('s:', s)
	print('-'*80)
	return numpy.array([[c+u[0]**2*cb,           u[0]*u[1]*cb-u[2]*s, u[0]*u[2]*cb+u[1]*s],
											[u[0]*u[1]*cb+u[2]*s,    c+u[1]**2*cb,				u[1]*u[2]*cb-u[0]*s],
											[u[0]*u[2]*cb-u[1]*s,		 u[1]*u[2]*cb+u[0]*s,	c+u[2]**2*cb]])

def orthonormal_basis_3d(u):
	"""
	By hair ball theorem, there is no continuous orthonormal basis in 3D. This is a discontinuous basis.
	"""
	(a, b, c) = u
	v = [-a + c, -a - b, -a + b]
	#w = numpy.cross(u, v)
	return gram_schmidt_3d(hstack_columns((u, v)))

five_eps = 1e-10

def continuous_orthonormal_basis_3d(u, v):
	"""
	Given u in R3, v in R2, produces a continuous orthonormal basis in 3D.
	"""
	#return gram_schmidt_3d(hstack_columns((u, orthonormal_basis_3d(u))))
	#u = hat(u)
	#b2 = numpy.array([u[1], -u[0], 0.0])    # u cross [0, 0, 1]...undefined at north and south poles
	beta = u[0]*v[0]+u[1]*v[1]
	
	"""
	gamma = (v[0]**2+v[1]**2)
	denom = (beta**2+gamma*u[2]**2)**0.5
	alpha = u[2]/denom
	c = numpy.array([alpha*v[0], alpha*v[1], -beta/denom])
	"""

	"""
	c = numpy.array([v[0], v[1], -beta/u[2]])
	if numpy.dot(c[:2], v) < 0:
		c = -c
	"""
#		c = numpy.array([v[0], v[1], ])
		#if numpy.dot(c[:2], v) < 0:
		#	c = -c
		#c = hat(c)
		#c[2] = -beta/u[2]# / (v[0]**2+v[1]**2+beta**2/u[2]**2)**0.5
	c = numpy.array([v[0], v[1], (1-v[0]**2-v[1]**2)**0.5])
	if abs(u[2]) > five_eps:
		c[2] *= -numpy.sign(beta/u[2])
	else:
		if numpy.signbit(u[2]):			# Negative 0.0 (-0.0)
			c[2] = -c[2]
	#return gram_schmidt_3d((u, c, numpy.cross(u, c)))
	#c = hat(c)
	#return gram_schmidt_3d(hstack_columns((u, c)))
	#t = abs(u[2])
	#b2_star = (1-t)*b2 + t*c
	return gram_schmidt_3d(hstack_columns((u, c)))

def column_vec(u):
	return numpy.asarray(u).reshape((len(u), 1))

def hstack_columns(t):
	return numpy.hstack(tuple(column_vec(x) for x in t))

def gram_schmidt_3d(M):
	"""
	This is actually the same as six_to_so(), just implemented a different way using the Gram-Schmidt-like process in the paper.
	"""
	assert M.shape == (3, 2), M.shape
	a1 = M[:,0]
	a2 = M[:,1]
	b1 = hat(a1)
	b2 = hat(a2 - numpy.dot(b1, a2)*b1)
	b3 = numpy.cross(b1, b2)
	return hstack_columns((b1, b2, b3))

def test_quaternion(so_to_quaternion=so_to_quaternion):
	eps = 1e-3
	d1_max = 0.0
	d2_max = 0.0
	d3_max = 0.0
	for i in range(100000):
		so1 = SO(3)
#		so1[0,0] = 0.0
#		so1[1,1] = 0.0
#		so1[2,2] = 0.0
#		so1 = gram_schmidt_3d(so1[:,:2])
#		print(so1)
#		print('')
		if random.randrange(2) == 0:
			so1 = SO(3)
		else:
			so1 = random_so(angle_min=1.0-1e-16, angle_max=1.0)
		so2 = random_so(angle_max=0.0001) @ so1

		r1 = so_to_quaternion(so1)
		r2 = so_to_quaternion(so2)
		d1 = projective_distance(r1, r2)
		
		so1_remap = quaternion_to_so(r1)
		so2_remap = quaternion_to_so(r2)
		d2 = numpy.linalg.norm(so1-so1_remap)
		d3 = numpy.linalg.norm(so1_remap-so2_remap)

		if abs(d1) > eps or abs(d2) > eps or abs(d3) > eps:
			print(i)
			print('so1:')
			pprint.pprint(so1)
			print('so2:')
			pprint.pprint(so2)
			print('r1:')
			pprint.pprint(r1)
			print('r2:')
			pprint.pprint(r2)
			print('so1_remap:')
			pprint.pprint(so1_remap)
			print('so2_remap:')
			pprint.pprint(so2_remap)
			print('d1:')
			print(d1)
			print('d2:')
			print(d2)
			print('d3:')
			print(d3)
			raise ValueError

		d1_max = max(d1_max, d1)
		d2_max = max(d2_max, d2)
		d3_max = max(d3_max, d3)

	print('distances:')
	print(d1_max)
	print(d2_max)
	print(d3_max)

def test_euler():
	d_max = 0.0
	for i in range(10000):
		so1 = SO(3)
		so2 = euler_to_so(so_to_euler(so1))
		d = numpy.linalg.norm(so1-so2)
#		print(d, so1, so2)
		if d > d_max:
			d_max = d
	print('test_euler, d_max:', d_max)
	assert(d_max<1e-5)

def test_six():
	d_max = -1.0
	d2_max = -1.0
	d3_max = -1.0
	for i in range(30000):
		if i % 2 == 0:
			so1 = SO(3)
		else:
			so1 = six_to_so(numpy.random.uniform(-3.0, 3.0, (3,2)))
	
		r1 = so_to_six(so1)
		so1_remap = six_to_so(r1)
		so1_remap2 = gram_schmidt_3d(so1[:,:2])
		so1_remap3 = six_to_so_yi(so1[:,:2])
		d = numpy.linalg.norm(so1_remap - so1_remap2)
		d2 = numpy.linalg.norm(so1_remap - so1)
		d3 = numpy.linalg.norm(so1_remap - so1_remap3)
		d_max = max(d_max, d)
		d2_max = max(d2_max, d2)
		d3_max = max(d3_max, d3)
	print('test_six: d_max=', d_max, 'd2_max=', d2_max, 'd3_max=', d3_max)
	assert(d_max<1e-5)
	assert(d2_max<1e-5)
	assert(d3_max<1e-5)

def random_five():
	u = hat(numpy.random.uniform(-1.0, 1.0, 3))
	v = hat(numpy.random.uniform(-1.0, 1.0, 2))
	return numpy.concatenate((u, v))

def random_six():
	return so_to_six(SO(3))

# Experiment: sampled 1 million SO(3) elements, half of them on the equator, max reconstruction error in SO(3) is 1.1070145814930498e-07

def random_so(angle_max = 0.01, axis=None, angle_min=None):
	if angle_min is None:
		angle_min = -angle_max
	if axis is None:
		axis = numpy.random.uniform(-1.0, 1.0, 3)
		axis = axis / numpy.linalg.norm(axis)
	angle = numpy.random.uniform(math.pi*angle_min, math.pi*angle_max)
	s = math.sin(angle/2)
	c = math.cos(angle/2)
	so2 = quaternion_to_so([axis[0]*s, axis[1]*s, axis[2]*s, c])
	return so2

def continuity_six():
	max_info = {}
	d_max = -1.0
	for i in range(30000):
		if i % 2 == 0:
			so1 = SO(3)
		else:
			so1 = six_to_so(numpy.random.uniform(-3.0, 3.0, (3,2)))
		so2 = random_so(angle_max=0.00001) @ so1
		r1 = so_to_six(so1)
		r2 = so_to_six(so2)
		d = numpy.linalg.norm(r1-r2)
		if d > d_max:
			d_max = d
			max_info = {'so1': so1, 'so2': so2, 'r1': r1, 'r2': r2}
	print(d_max)
	pprint.pprint(max_info)


def continuity_quaternion():
	max_info = {}
	d_max = -1.0
	for i in range(30000):
		so1 = SO(3)
		so2 = random_so(angle_max=0.0001) @ so1
		#print(so2 @ so2.T)
		q1 = so_to_quaternion(so1)
		q2 = so_to_quaternion(so2)
		d1 = numpy.linalg.norm(q1-q2)
		#d2 = numpy.linalg.norm(q1+q2)
		d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		if d > d_max:
			print(i, d)
			d_max = d
			max_info = {'so1': so1, 'so2': so2, 'q1': q1, 'q2': q2}
	print(d_max)
	pprint.pprint(max_info)

def n_cross_product(B):
	"""
	Computes n-dimensional generalized cross product between n-1 vectors in the columns of B.
	"""
	n = B.shape[0]
	assert B.shape[1] == n-1, (B.shape)
	ans = numpy.zeros(n)
	term = (-1)**(1+n)
	for i in range(n):
		sub = numpy.vstack((B[:i], B[i+1:]))
		ans[i] = term * numpy.linalg.det(sub)
		term = -term
	return ans

def test_n_cross_product():
	d_max = 0.0
	for n in range(2, 11):
		for i in range(1000):
			so = SO(n)
			a = n_cross_product(so[:,:n-1])
			d = numpy.linalg.norm(a - so[:,n-1])
			d_max = max(d, d_max)
	print('d_max:', d_max)
	assert d_max < 1e-5

spanner_dims = 3

#M1 = numpy.array([[-0.86289484, -0.14566604,  0.97728635],
# [-0.97003405, -0.74911805, -0.00748797],
# [-0.80838688,  0.71332532,  0.20968835]])
M1 = numpy.array([[-1,    0.0,  1.0],
 									[-1, 	-1.0,  0.0],
 									[-1,  1.0,  0.0]])
 #2*numpy.random.random((spanner_dims, spanner_dims))-1
#M2 = numpy.array([-0.5202324, -0.80132755, -0.21772365])#2*numpy.random.random(spanner_dims)-1
M2 = numpy.array([0, 0, 0.0])#2*numpy.random.random(spanner_dims)-1

def sigmoid(x):
  return 1/(1+numpy.exp(-x))

def spanner(u):
	"""
	Generate a vector v in R3 such that dim(span(u,v)) = 2.
	"""
	#(a, b, c) = u
	#return numpy.array([-a + c, -a - b, -a + b])
	
	ans = M1 @ u + M2
	return ans

def test_spanner():
	"""
	Test spanner. If successful, min_norm should be positive (ideally as large as possible) and d_max should be less than 1 (ideally as small as possible).
	"""
	print('M1:')
	print(M1)
	print('M2:')
	print(M2)
	min_norm = 1.0
	d_max = -1.0
	for i in range(50000):
		#so = SO(spanner_dims)
		#u = so[:,0]
		u = hat(numpy.random.uniform(-1.0, 1.0, 3))
		v = spanner(u)
		v_norm = numpy.linalg.norm(v)
		min_norm = min(min_norm, v_norm)
		if v_norm != 0.0:
			d = abs(numpy.dot(u, v) / v_norm)
			d_max = max(d_max, d)
	print('min_norm:', min_norm, 'd_max:', d_max)
	assert min_norm >= 0.05
	assert d_max <= 0.9

def test_ratio():
	for i in range(100):
		M = SO(3)
		r1 = -(M[0][0]*M[0][1]+M[1][0]*M[1][1])/M[2,0]
		r2 = M[2][1]
		print(r1, r2, abs(r1-r2))

def test_mobius():
	d1_max = -1.0
	d2_max = -1.0
	for i in range(30000):
		so1 = SO(3)
		so2 = random_so(angle_max=0.01) @ so1
		#print(so2 @ so2.T)
		r1 = so_to_mobius(so1)
		r2 = so_to_mobius(so2)
		d1 = numpy.linalg.norm(r1-r2)
		so1_remap = mobius_to_so(r1)
		so1_remap2 = mobius_to_so(-r1)
		d2 = numpy.linalg.norm(so1_remap - so1)
		#d2 = numpy.linalg.norm(q1+q2)
		#d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		if d1 > d1_max:
			d1_max = d1
			pprint.pprint({'i:': i, 'd1_max:': d1, 'so1:': so1, 'so2:': so2, 'r1:': r1, 'r2:': r2})
		if d2 > d2_max:
			d2_max = d2
			pprint.pprint({'i': i, 'd2_max:': d2, 'so1:': so1, 'r1:': r1, 'so1_remap:': so1_remap, 'so1_remap2:': so1_remap2})
		assert d2 < 1e-5
		if i % 100 == 0:
			print('i:', i, 'd1_max:', d1_max)
			print('i:', i, 'd2_max:', d2_max)

def test_any(repr_to_so, so_to_repr, delta=0.00001, max_d = 1e-3, niters=30000):
	d1_max = -1.0
	d2_max = -1.0
	d3_max = -1.0
	d4_max = -1.0
	for i in range(niters):
		if i % 1000 == 0:
			print(i)
		rand_value = random.randrange(3)
		if rand_value == 0:
			so1 = SO(3)
		elif rand_value == 1:
			so1 = numpy.eye(3)
		elif rand_value == 2:
			so1 = random_so(angle_max=-1.0, angle_min=-1.0+1e-16)
		so2 = random_so(angle_max=delta) @ so1
		#print(so2 @ so2.T)
		r1 = so_to_repr(so1)
		r2 = so_to_repr(so2)
		d1 = numpy.linalg.norm(r1-r2)
		so1_remap = repr_to_so(r1)
		so2_remap = repr_to_so(r2)
		d2 = numpy.linalg.norm(so1_remap - so1)
		d3 = numpy.linalg.norm(so2_remap - so1_remap)
		
		r3 = numpy.random.uniform(-1.0, 1.0, len(r1))
		r4 = numpy.random.uniform(-delta, delta, len(r1)) + r3
		so3 = repr_to_so(r3)
		so4 = repr_to_so(r4)
		d4 = numpy.linalg.norm(so3 - so4)
		
		#d2 = numpy.linalg.norm(q1+q2)
		#d = d1
		#d = min(d1, d2)
		#d = numpy.arccos(2*numpy.dot(q1, q2)**2 - 1.0)
		d1_max = max(d1_max, d1)
		d2_max = max(d2_max, d2)
		d3_max = max(d3_max, d3)
		d4_max = max(d4_max, d4)
		if d1 > max_d or d2 > max_d or d3 > max_d or d4 > max_d:
			pprint.pprint({'i:': i, 'd1:': d1, 'd2:': d2, 'd3:': d3, 'd4:': d4, 'so1:': so1, 'so2:': so2, 'r1:': r1, 'r2:': r2, 'so1_remap:': so1_remap, 'so2_remap:': so2_remap, 'r3:': r3, 'r4:': r4, 'so3:': so3, 'so4:': so4})
			raise ValueError

	print('distances:')
	print(d1_max)
	print(d2_max)
	print(d3_max)
	print(d4_max)

def projective_distance(u, v):
	ans = abs(1 - u.dot(v) / (numpy.linalg.norm(u)*numpy.linalg.norm(v)))
	return min(ans, 2-ans)

def test_rp3_to_rn(dims=5):
	if dims == 5:
		embed = rp3_to_r5
		deembed = r5_to_rp3
	elif dims == 6:
		embed = rp3_to_r6
		deembed = r6_to_rp3
	else:
		raise ValueError(dims)

	eps = 1e-8
	d1_max = d2_max = d3_max = d4_max = d5_max = 0.0
	r6_min = numpy.ones(dims)*1e10
	r6_max = numpy.ones(dims)*-1e10
	dist_to_N_min = 1e10
	for i in range(100000):
		# Check invertibility one way
		rp3 = numpy.random.uniform(-2.0, 2.0, 4)
		r6 = embed(rp3)
		rp3_b = deembed(r6)
		d1 = projective_distance(rp3, rp3_b)
		r6_hat = hat(r6)
		r6_min = numpy.minimum(r6_min, r6_hat)
		r6_max = numpy.maximum(r6_max, r6_hat)
		if dims == 6:
			dist_to_N = numpy.linalg.norm(r6_hat - numpy.array([0,0,0,0,0,1]))
			dist_to_N_min = min(dist_to_N, dist_to_N_min)
#		print(rp3)
#		print(rp3_b)
		
		# Check invertibility another way
		rp3_c = deembed(numpy.random.uniform(-2.0, 2.0, dims))
		r6_c = embed(rp3_c)
		rp3_d = deembed(r6_c)
		d2 = projective_distance(rp3_c, rp3_d)
#		print(rp3_c)
#		print(rp3_d)
#		print('-'*80)
		
		# Check continuity
		continuity_delta = 1e-5
		continuity_eps = 1e-3
		rp3_near = rp3 + numpy.random.uniform(-1.0, 1.0, 4)*continuity_delta
		r6_near = embed(rp3_near)
		rp3_near_b = deembed(r6_near)
		d3 = projective_distance(rp3_b, rp3_near)
		d4 = projective_distance(rp3_b, rp3_near_b)
		d5 = numpy.linalg.norm(r6-r6_near)

		if d1 > eps or d2 > eps or d3 > continuity_eps or d4 > continuity_eps or d5 > continuity_eps:
			print('i:')
			print(i)
			print('rp3:')
			print(rp3)
			print('r6:')
			print(r6)
			print('rp3_b:')
			print(rp3_b)
			print('d1:')
			print(d1)
			print('rp3_c:')
			print(rp3_c)
			print('rp3_d:')
			print(rp3_d)
			print('r6_c:')
			print(r6_c)
			print('d2:')
			print(d2)
			print('rp3_near:')
			print(rp3_near)
			print('r6_near:')
			print(r6_near)
			print('rp3_near_b:')
			print(rp3_near_b)
			print('d3:')
			print(d3)
			print('d4:')
			print(d4)
			print('d5:')
			print(d5)
			raise ValueError(d1, d2, d3, d4, d5, d1>eps, d2>eps, d3>continuity_eps, d4>continuity_eps, d5>continuity_eps, eps)

		d1_max = max(d1, d1_max)
		d2_max = max(d2, d2_max)
		d3_max = max(d3, d3_max)
		d4_max = max(d4, d4_max)
		d5_max = max(d5, d5_max)
	print('min dist to N:')
	print(dist_to_N_min)
	print('ranges:')
	print(r6_min)
	print(r6_max)
	print('')
	print('distances:')
	print(d1)
	print(d2)
	print(d3)
	print(d4)
	print(d5)

def test_r5_to_r6():
	d_max = 0.0
	for i in range(100000):
		r5 = numpy.random.uniform(-2.0, 2.0, 5)
		r6 = r5_to_r6(r5)
		d = abs(numpy.linalg.norm(r6) - 1)
		if d > 1e-5:
			print('r5:')
			print(r5)
			print('r6:')
			print(r6)
			raise ValueError
		d_max = max(d_max, d)
	print('d_max:', d_max)

def test_five():
	test_any(five_to_so, so_to_five)

if __name__ == '__main__':
	numpy.random.seed(0)
#	test_five()
#	test_r5_to_r6()
#	test_rp3_to_rn(5)
	test_six()
#	test_sixb()
#	test_ratio()
#	test_five()
#	test_spanner()
#	test_quaternion()
#	test_quaternion(so_to_quaternion=so_to_quaternion_paper)
#	test_mobius()
#	continuity_quaternion() #main()
	#test_n_cross_product()
# test_quaternion()
# test_euler()
#	continuity_six()

